C*: Unifying Programming and Verification in C

Ensuring the correct functionality of systems software, given its safety-critical and low-level nature, is a primary focus in formal verification research and applications. Despite advances in verification tooling, conventional programmers are rarely involved in the verification of their own code, resulting in higher development and maintenance costs for verified software. A key barrier to programmer participation in verification practices is the disconnect of environments and paradigms between programming and verification practices, which limits accessibility and real-time verification. We introduce C*, a proof-integrated language design for C programming. C* extends C with verification capabilities, powered by a symbolic execution engine and an LCF-style proof kernel. It enables real-time verification by allowing programmers to embed proof-code blocks alongside implementation code, facilitating interactive updates to the current proof state. Its expressive and extensible proof support allows users to build reusable libraries of logical definitions, theorems, and programmable proof automation. Crucially, C* unifies implementation and proof code development by using C as the common language. We implemented a prototype of C* and evaluated it on a representative benchmark of small C programs and a challenging real-world case study: the attach function of pKVM's buddy allocator. Our results demonstrate that C* supports the verification of a broad subset of C programming idioms and effectively handles complex reasoning tasks in real-world scenarios.

==> clear.c <==
#include "cstar.h"

//lst::prototype_begin//
void clear(void *to, int len)
    [[cstar::parameter(`n:num`)]]
    [[cstar::require(`fact(len == &n) ** undef_array_at(to, Tchar, n)`)]]
    [[cstar::ensure(`array_at(to, Tchar, replicate(n, &0))`)]]
//lst::prototype_end//

//lst::body_begin//
{
    /*@ Assert
        fact(len@pre == &n) **
        data_at(&"to", Tptr, to@pre) **
        data_at(&"len", Tint, len@pre) **
        undef_array_at(to@pre, Tchar, n) */
//lst::body_end//

//lst::proof_extract_and_subst_begin//
    [[cstar::proof(
        {   /* extract the equality and substitute */
            term pre_state = get_symbolic_state();
            thm trans_thm = extract_and_subst(`len@pre == &n`, pre_state);
            set_symbolic_state(trans_thm);
        }
    )]];
    /*@ Assert
        data_at(&"to", Tptr, to@pre) **
        data_at(&"len", Tint, &n) **
        undef_array_at(to@pre, Tchar, n) */
//lst::proof_extract_and_subst_end//

//lst::local_var_begin//
    int i = 0;
    /*@ Assert
        data_at(&"i", Tint, &0) **
        data_at(&"to", Tptr, to@pre) **
        data_at(&"len", Tint, &n) **
        undef_array_at(to@pre, Tchar, n) @*/
//lst::local_var_end//

//lst::proof_establish_invariant_begin//
    [[cstar::proof(
        term unmodified = `data_at(&"to", Tptr, to@pre) **
                           data_at(&"len", Tint, &n)`;
        {   /* transform to a suitable invariant */
            term pre_state = get_symbolic_state(), mid_state;
            thm emp_equiv_thm = array_at_zero_length(`to@pre`, `Tchar`);
            /* |- emp = array_at(to@pre, Tchar, 0) */
            thm arith_fact = arith_rule(`0 <= n:num`);
            /* |- 0 <= n */
            thm step1 = add_emp_equiv_right(emp_equiv_thm, pre_state);
            /* |- {$pre_state} |-- {$pre_state} ** array_at(to@pre, Tchar, 0) */
            mid_state = consequent(conclusion(step1));
            thm step2 = add_fact(arith_fact, mid_state);
            /* |- {$mid_state} |-- {$mid_state} ** fact(0 <= n) */
            mid_state = consequent(conclusion(step2));
            thm step3 = hexists_intro_auto(`i_v:num`, `0`, mid_state, step2);
            /* |- {$mid_state} ** array_at(to@pre, Tchar, 0)
                  |-- exists (i_v:num).
                      {$unmodified} **
                      fact(i_v <= n) **
                      array_at(&"i", Tint, &i_v) **
                      undef_array_at(to@pre, Tchar, n) */
            thm final_thm = hentail_trans(thm[]{step1, step2, step3});
            set_symbolic_state(final_thm);
        }
    )]];    
    /*@ Assert Inv
        exists (i_v:num).
        fact(len@pre == &n) **
        data_at(&"i", Tint, &i_v) **
        data_at(&"to", Tptr, to@pre) **
        data_at(&"len", Tint, &n) **
        undef_array_at(to@pre, Tchar, n)
    @*/
//lst::proof_establish_invariant_end//
    while (i < len)
        [[cstar::invariant(
            exists (i_v:num).
            fact(i_v <= n) **
            data_at(&"i", Tint, &i_v) **
            {$unmodified} **
            undef_array_at(to@pre + i_v * sizeof(char), Tchar, n - i_v)
        )]];
    {
        *((char *)to + i) = (char) 0;
        i = i + 1;
    }
}

//lst::clear_snapshot_begin//
void clear(void *to, int len)
    [[cstar::parameter(/* ...ghost parameters... */)]]
    [[cstar::require(/* ...precondition... */)]]
    [[cstar::ensure(/* ...postcondition... */)]]
{
    [[cstar::proof(/* ...extract and substitute an equality... */)]];
    int i = 0;
    [[cstar::proof(/* ...establish invariant and introduce abbreviation... */)]];
    while (i < len)
        [[cstar::invariant(/* ...invariant using abbreviation... */)]]
    {
        [[cstar::proof(/* ...single out the element to be assigned... */)]];
        *((char *)to + i) = (char) 0;
        i = i + 1;
        [[cstar::proof(/* ...re-establish invariant... */)]];
    }
    [[cstar::proof(/* ...establish postcondition... */)]];
}
//lst::clear_snapshot_end//

